Scale dependence of non-factorizable virtual corrections to Higgs boson production in weak boson fusion

The renormalization-scale dependence of the non-factorizable virtual corrections to Higgs boson production in weak boson fusion at next-to-next-to-leading order in perturbative QCD is unusually strong, due to the peculiar nature of these corrections. To address this problem, we compute the three-loop non-factorizable contribution to this process which accounts for the running of the strong coupling constant, and show that it stabilizes the theoretical prediction.

==> anc/bubble_WBF.m <==
(* ::Package:: *)

(*

 - Description

 This is the ancillary file of the article,
 "Scale dependence of non-factorizable virtual corrections to Higgs boson production in weak boson fusion",
 Christian Broennum-Hansen, Ming-Ming Long, Kirill Melnikov.

 It contains the analytic expressions of C_1^{(0), (1), (2)} defined in the paper.

 - Convention list

	* x,y,z are defined in Eq. (2.13).
	* u,v,w are introduced in Eqs. (3.9, 3.16).
	* The variable 'uvw2xyz' specifies how to calculate u,v,w, from x,y,z.
	* Please refer to Eqs. (3.17, 3.21, 3.22) for computing C_1^{(0), (1), (2)} respectively.

*)


uvw2xyz={u -> (-x + y + z - Sqrt[-4*x*z + (x - y + z)^2])/(2*z), v -> (-x + y + z + Sqrt[-4*x*z + (x - y + z)^2])/(2*z), 
 w -> (2 + z - Sqrt[z*(4 + z)])/2};
 
replaceABterms={C10 -> -(((-1 + w)*(1 + x)*(1 + y)*(-2 + x + y - z)*Log[w])/
     ((1 + w)*(-(x - y)^2 + (1 + x)*(1 + y)*z))) + 
   ((1 + y)*(-y + z + x*(1 - x + y + z))*Log[1 + x])/
    ((x - y)^2 - (1 + x)*(1 + y)*z) + 
   ((1 + x)*(x*(-1 + y) + z + y*(1 - y + z))*Log[1 + y])/
    ((x - y)^2 - (1 + x)*(1 + y)*z), 
 C11 -> {C -> Pi^2/6, 
   A -> (1 + y)*(((1 + x)*(-2 + w*(2 - x + y + z))*Log[w]*Log[1 + x])/
       ((1 + w)*(x - y)*(1 + x - w*(1 + y))) - 
      ((-y + z + x*(1 - x + y + z))*Log[1 + x]^2)/
       ((x - y)^2 - (1 + x)*(1 + y)*z) + PolyLog[2, -x]/(-x + y) + 
      ((1 + x)*((x - y)^2 - (2 + x + y)*z)*
        (Log[w]*Log[(1 - w*(1 + x) + y)^(-1)] - PolyLog[2, 
          (x - y)/(-1 + w + w*x - y)] + PolyLog[2, (w*(x - y))/
           (-1 + w + w*x - y)]))/((x - y)^3 - (1 + x)*(x - y)*(1 + y)*z) - 
      ((1 + x)*(-1 + w^2 + w*(x - y))*(Log[(x - y)/(-1 + w + w*x - y)]*
          (Log[1 + x] - Log[1 + y]) + PolyLog[2, ((-1 + w)*(1 + x))/
           (-1 + w + w*x - y)] - PolyLog[2, ((-1 + w)*(1 + y))/
           (-1 + w + w*x - y)]))/((1 + w)*(x - y)*(-1 + w + w*x - y))), 
   B -> ((1 + x)*(1 + y)*(Log[-1 + u]*Log[w] - Log[u]*Log[w] + 
       2*Log[w]*Log[u/(u + w - u*w)] - 2*Log[1 + y]*
        Log[(u*(x - y))/(1 + u*x + y - u*y)] - 
       2*PolyLog[2, (u + w - u*w)^(-1)] + 2*PolyLog[2, w/(u + w - u*w)] + 
       2*PolyLog[2, (1 + x)/(1 + u*x + y - u*y)]))/
     (2*(x - y)*(-1 - u*z + u^2*z))}, 
 C12 -> {C -> -2*Zeta[3], 
   A1 -> -(Pi^2*(-1 + w)*(1 + x)*(1 + y)*(-2 + x + y - z)*Log[w])/
      (6*(1 + w)*(-(x - y)^2 + (1 + x)*(1 + y)*z)) - 
     (Pi^2*(1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x^2 + y^2 - z - y*z - 
        x*(z + y*(2 + z)))*Log[w])/(6*(x - y)*(-1 + w + w*x - y)*
       (1 + u*(x - y) + y)*(1 + v*(x - y) + y)*(1 + x - w*(1 + y))*z) + 
     ((1 + x)*(-1 + w^2 + w*(x - y))*(1 + y)*Log[1 - w]*Log[w]^2)/
      ((1 + w)*(x - y)*(-1 + w + w*x - y)) - 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(z + (3 - 2*u - 2*v)*y*z + 
        y^2*(1 + 2*(-1 + u)*(-1 + v)*z) + x^2*(1 + 2*u*v*z) - 
        x*(z - 2*u*z - 2*v*z + y*(2 + (-1 + 2*u)*(-1 + 2*v)*z)))*Log[w]^3)/
      (6*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + v*(x - y) + y)*
       (1 + x - w*(1 + y))*z) - ((1 + x)*(1 + y)*(-4 - 3*x - y - 
        w^3*(4 + x + 3*y) + w*(4 + 3*x^2 + x*(3 - 4*y) + y + y^2) + 
        w^2*(4 + x + x^2 + 3*y - 4*x*y + 3*y^2))*(x^2 + y^2 - z - y*z - 
        x*(z + y*(2 + z)))*Log[w]^2*Log[-(-1 + w + w*x - y)^(-1)])/
      (2*(1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + v*(x - y) + y)*(-1 + w - x + w*y)*z) - 
     ((1 + x)*(-1 + w^2 + w*(x - y))*(1 + y)*(x^2 + y^2 - z - y*z - 
        x*(z + y*(2 + z)))*Log[w]*Log[1 + x]*Log[(x - y)/(-1 + w + w*x - y)])/
      ((1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + v*(x - y) + y)*z) + ((1 + x)*(-1 + w^2 + w*(x - y))*(1 + y)*
       (x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*Log[w]^2*Log[1 + y])/
      ((1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + v*(x - y) + y)*z) + ((1 + x)*(-1 + w^2 + w*(x - y))*(1 + y)*
       (x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*Log[w]*
       Log[(x - y)/(-1 + w + w*x - y)]*Log[1 + y])/((1 + w)*(x - y)*
       (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + v*(x - y) + y)*z) - 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x^2 + y^2 - z - y*z - 
        x*(z + y*(2 + z)))*Log[w]^2*Log[-(-1 + w - x + w*y)^(-1)])/
      (2*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + v*(x - y) + y)*
       (1 + x - w*(1 + y))*z) + (Pi^2*(1 + x)*(1 + y)*
       (-2 - x - y - w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + 
          y^2))*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
       Log[-((-1 + w - x + w*y)/(-1 + w + w*x - y))])/
      (6*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + v*(x - y) + y)*
       (1 + x - w*(1 + y))*z) + ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*Log[w]^2*
       Log[-((-1 + w - x + w*y)/(-1 + w + w*x - y))])/
      (2*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + v*(x - y) + y)*
       (1 + x - w*(1 + y))*z) - ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*Log[w]*
       Log[-(-1 + w + w*x - y)^(-1)]*
       Log[-((-1 + w - x + w*y)/(-1 + w + w*x - y))])/
      ((x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + v*(x - y) + y)*
       (1 + x - w*(1 + y))*z) + ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*Log[w]*
       Log[-(-1 + w - x + w*y)^(-1)]*
       Log[-((-1 + w - x + w*y)/(-1 + w + w*x - y))])/
      ((x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + v*(x - y) + y)*
       (1 + x - w*(1 + y))*z) - ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*Log[w]*
       Log[(-1 + w - x + w*y)/(-1 + w + w*x - y)]^2)/
      (2*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + v*(x - y) + y)*
       (1 + x - w*(1 + y))*z) + 
     ((1 + x)*(1 + y)*(2 + x + y + w*(-(x - y)^2 - 2*(2 + x + y) + 
          w*(2 + x + y)))*Log[(-1 + w - x + w*y)/(-1 + w + w*x - y)]*
       (Pi^2 + 3*Log[w]^2 + Log[(-1 + w - x + w*y)/(-1 + w + w*x - y)]^2))/
      (6*(x - y)*(-1 + w + w*x - y)*(1 + x - w*(1 + y))) + 
     (2*(1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x^2 + y^2 - z - y*z - 
        x*(z + y*(2 + z)))*Log[-((-1 + w - x + w*y)/(-1 + w + w*x - y))]*
       PolyLog[2, -w])/((x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + v*(x - y) + y)*(1 + x - w*(1 + y))*z) - 
     ((1 + x)*(-1 + w^2 + w*(x - y))*(1 + y)*(x^2 + y^2 - z - y*z - 
        x*(z + y*(2 + z)))*Log[w]*PolyLog[2, ((-1 + w)*(1 + x))/
         (-1 + w + w*x - y)])/((1 + w)*(x - y)*(-1 + w + w*x - y)*
       (1 + u*(x - y) + y)*(1 + v*(x - y) + y)*z) - 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x^2 + y^2 - z - y*z - 
        x*(z + y*(2 + z)))*Log[-((-1 + w - x + w*y)/(-1 + w + w*x - y))]*
       PolyLog[2, (x - y)/(-1 + w + w*x - y)])/((x - y)*(-1 + w + w*x - y)*
       (1 + u*(x - y) + y)*(1 + v*(x - y) + y)*(1 + x - w*(1 + y))*z) - 
     ((1 + x)*(1 + y)*(-4 - 3*x - y - w^3*(4 + x + 3*y) + 
        w*(4 + 3*x^2 + x*(3 - 4*y) + y + y^2) + 
        w^2*(4 + x + x^2 + 3*y - 4*x*y + 3*y^2))*(x^2 + y^2 - z - y*z - 
        x*(z + y*(2 + z)))*Log[w]*PolyLog[2, (w*(x - y))/(-1 + w + w*x - y)])/
      ((1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + v*(x - y) + y)*(-1 + w - x + w*y)*z) + 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x^2 + y^2 - z - y*z - 
        x*(z + y*(2 + z)))*Log[-((-1 + w - x + w*y)/(-1 + w + w*x - y))]*
       PolyLog[2, (w*(x - y))/(-1 + w + w*x - y)])/
      ((x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + v*(x - y) + y)*
       (1 + x - w*(1 + y))*z) + ((1 + x)*(-1 + w^2 + w*(x - y))*(1 + y)*
       (x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*Log[w]*
       PolyLog[2, ((-1 + w)*(1 + y))/(-1 + w + w*x - y)])/
      ((1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + v*(x - y) + y)*z) + ((1 + x)*(1 - w^2 + w*(x - y))*(1 + y)*
       (x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*Log[w]*
       PolyLog[2, (x - y)/(1 - w + x - w*y)])/((1 + w)*(x - y)*
       (1 + u*(x - y) + y)*(1 + v*(x - y) + y)*(-1 + w - x + w*y)*z) - 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x^2 + y^2 - z - y*z - 
        x*(z + y*(2 + z)))*Log[-((-1 + w - x + w*y)/(-1 + w + w*x - y))]*
       PolyLog[2, (x - y)/(1 - w + x - w*y)])/((x - y)*(-1 + w + w*x - y)*
       (1 + u*(x - y) + y)*(1 + v*(x - y) + y)*(1 + x - w*(1 + y))*z) + 
     ((1 + x)*(1 + y)*(-3 - x - 2*y - w^3*(3 + 2*x + y) + 
        w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
        w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x^2 + y^2 - z - y*z - 
        x*(z + y*(2 + z)))*Log[w]*PolyLog[2, 
        -((w*(x - y))/(-1 + w - x + w*y))])/((1 + w)*(x - y)*
       (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + v*(x - y) + y)*
       (-1 + w - x + w*y)*z) + ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
       Log[-((-1 + w - x + w*y)/(-1 + w + w*x - y))]*
       PolyLog[2, -((w*(x - y))/(-1 + w - x + w*y))])/
      ((x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + v*(x - y) + y)*
       (1 + x - w*(1 + y))*z) - ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*Log[w]*
       PolyLog[2, -((-1 + w - x + w*y)/(w*(-1 + w + w*x - y)))])/
      ((x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + v*(x - y) + y)*
       (1 + x - w*(1 + y))*z) + ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
       Log[-((-1 + w - x + w*y)/(-1 + w + w*x - y))]*
       PolyLog[2, -((-1 + w - x + w*y)/(w*(-1 + w + w*x - y)))])/
      ((x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + v*(x - y) + y)*
       (1 + x - w*(1 + y))*z) - ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*Log[w]*
       PolyLog[2, -((w*(-1 + w - x + w*y))/(-1 + w + w*x - y))])/
      ((x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + v*(x - y) + y)*
       (1 + x - w*(1 + y))*z) - ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
       Log[-((-1 + w - x + w*y)/(-1 + w + w*x - y))]*
       PolyLog[2, -((w*(-1 + w - x + w*y))/(-1 + w + w*x - y))])/
      ((x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + v*(x - y) + y)*
       (1 + x - w*(1 + y))*z), 
   A2 -> ((1 + x)*(-1 + w^2 + w*(x - y))*(1 + y)*(x + (-1 + 2*u)*z + 
        u^2*x*z - y*(1 + (-1 + u)^2*z))*Log[1 - u]*Log[w]*Log[u + w - u*w])/
      ((u - v)*(1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*z) - 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[w]^2*Log[(1 - u)/(1 - u + u*w)])/
      (2*(u - v)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + x - w*(1 + y))*z) - ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x + (-1 + 2*u)*z + u^2*x*z - y*(1 + (-1 + u)^2*z))*Log[u + w - u*w]^2*
       Log[(1 - u)/(1 - u + u*w)])/(2*(u - v)*(x - y)*(-1 + w + w*x - y)*
       (1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) + 
     ((1 + x)*(-1 + w^2 + w*(x - y))*(1 + y)*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[-u]*Log[w]*Log[-(-u - w + u*w)^(-1)])/
      ((u - v)*(1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*z) + 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[-(u/(1 - u + u*w))]*
       Log[-(-u - w + u*w)^(-1)]^2)/(2*(u - v)*(x - y)*(-1 + w + w*x - y)*
       (1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) + 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[w]^2*Log[(1 - u)/(-u - w + u*w)])/
      (2*(u - v)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + x - w*(1 + y))*z) + ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x + (-1 + 2*u)*z + u^2*x*z - y*(1 + (-1 + u)^2*z))*Log[u + w - u*w]^2*
       Log[(1 - u)/(-u - w + u*w)])/(2*(u - v)*(x - y)*(-1 + w + w*x - y)*
       (1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) + 
     ((1 + x)*(-1 + w^2 + w*(x - y))*(1 + y)*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[w]^2*Log[-(u/(-u - w + u*w))])/
      ((u - v)*(1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*z) - 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[-(-u - w + u*w)^(-1)]^2*
       Log[-(u/(-u - w + u*w))])/(2*(u - v)*(x - y)*(-1 + w + w*x - y)*
       (1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) + 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[w]*Log[(1 - u)/(1 - u + u*w)]*
       Log[-((1 - u + u*w)/(-u - w + u*w))])/((u - v)*(x - y)*
       (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) - 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[u + w - u*w]*Log[(1 - u)/(1 - u + u*w)]*
       Log[-((1 - u + u*w)/(-u - w + u*w))])/((u - v)*(x - y)*
       (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) - 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[-(u/(1 - u + u*w))]*
       Log[-(-u - w + u*w)^(-1)]*Log[-((1 - u + u*w)/(-u - w + u*w))])/
      ((u - v)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + x - w*(1 + y))*z) - ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x + (-1 + 2*u)*z + u^2*x*z - y*(1 + (-1 + u)^2*z))*Log[w]*
       Log[(1 - u)/(-u - w + u*w)]*Log[-((1 - u + u*w)/(-u - w + u*w))])/
      ((u - v)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + x - w*(1 + y))*z) + ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x + (-1 + 2*u)*z + u^2*x*z - y*(1 + (-1 + u)^2*z))*Log[u + w - u*w]*
       Log[(1 - u)/(-u - w + u*w)]*Log[-((1 - u + u*w)/(-u - w + u*w))])/
      ((u - v)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + x - w*(1 + y))*z) + ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x + (-1 + 2*u)*z + u^2*x*z - y*(1 + (-1 + u)^2*z))*
       Log[-(-u - w + u*w)^(-1)]*Log[-(u/(-u - w + u*w))]*
       Log[-((1 - u + u*w)/(-u - w + u*w))])/((u - v)*(x - y)*
       (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) - 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[(1 - u)/(1 - u + u*w)]*
       Log[-((1 - u + u*w)/(-u - w + u*w))]^2)/(2*(u - v)*(x - y)*
       (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) + 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[-(u/(1 - u + u*w))]*
       Log[-((1 - u + u*w)/(-u - w + u*w))]^2)/(2*(u - v)*(x - y)*
       (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) + 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[(1 - u)/(-u - w + u*w)]*
       Log[-((1 - u + u*w)/(-u - w + u*w))]^2)/(2*(u - v)*(x - y)*
       (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) - 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[-(u/(-u - w + u*w))]*
       Log[-((1 - u + u*w)/(-u - w + u*w))]^2)/(2*(u - v)*(x - y)*
       (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) - 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[1 - u]*Log[w]*Log[1 + x])/
      ((u - v)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + x - w*(1 + y))*z) + ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x + (-1 + 2*u)*z + u^2*x*z - y*(1 + (-1 + u)^2*z))*Log[-u]*Log[w]*
       Log[1 + y])/((u - v)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + x - w*(1 + y))*z) + ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x + (-1 + 2*u)*z + u^2*x*z - y*(1 + (-1 + u)^2*z))*Log[1 - u]*Log[w]*
       Log[(1 + x)/(1 + u*x + y - u*y)])/((u - v)*(x - y)*(-1 + w + w*x - y)*
       (1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) - 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[-u]*Log[w]*
       Log[-((1 + y)/(-1 - u*x - y + u*y))])/((u - v)*(x - y)*
       (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) + 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       Log[(1 + u*(-1 + w))/(u + w - u*w)]*(Pi^2 + 3*Log[w]^2 + 
        12*PolyLog[2, -w]))/(6*(x - y)*(-1 + w + w*x - y)*
       (1 + x - w*(1 + y))) + ((1 + x)*(1 - w^2 + w*(x - y))*(1 + y)*
       (x + (-1 + 2*u)*z + u^2*x*z - y*(1 + (-1 + u)^2*z))*Log[w]*
       PolyLog[2, (1 - u + u*w)^(-1)])/((u - v)*(1 + w)*(x - y)*
       (1 + u*(x - y) + y)*(-1 + w - x + w*y)*z) + 
     ((1 + x)*(1 + y)*(-3 - x - 2*y - w^3*(3 + 2*x + y) + 
        w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
        w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[w]*PolyLog[2, w/(1 - u + u*w)])/
      ((u - v)*(1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (-1 + w - x + w*y)*z) - ((1 + x)*(-1 + w^2 + w*(x - y))*(1 + y)*
       (x + (-1 + 2*u)*z + u^2*x*z - y*(1 + (-1 + u)^2*z))*Log[w]*
       PolyLog[2, ((-1 + u)*(-1 + w))/(-u - w + u*w)])/
      ((u - v)*(1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*z) + 
     ((1 + x)*(-1 + w^2 + w*(x - y))*(1 + y)*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[w]*PolyLog[2, (u*(-1 + w))/(-u - w + u*w)])/
      ((u - v)*(1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*z) - 
     ((1 + x)*(1 + y)*(-4 - 3*x - y - w^3*(4 + x + 3*y) + 
        w*(4 + 3*x^2 + x*(3 - 4*y) + y + y^2) + 
        w^2*(4 + x + x^2 + 3*y - 4*x*y + 3*y^2))*(x + (-1 + 2*u)*z + 
        u^2*x*z - y*(1 + (-1 + u)^2*z))*Log[w]*
       PolyLog[2, -(w/(-u - w + u*w))])/((u - v)*(1 + w)*(x - y)*
       (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z) - 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[w]*PolyLog[2, 
        -((1 - u + u*w)/(w*(-u - w + u*w)))])/((u - v)*(x - y)*
       (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) + 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[-((1 - u + u*w)/(-u - w + u*w))]*
       PolyLog[2, -((1 - u + u*w)/(w*(-u - w + u*w)))])/
      ((u - v)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + x - w*(1 + y))*z) - ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x + (-1 + 2*u)*z + u^2*x*z - y*(1 + (-1 + u)^2*z))*Log[w]*
       PolyLog[2, -((w*(1 - u + u*w))/(-u - w + u*w))])/
      ((u - v)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + x - w*(1 + y))*z) - ((1 + x)*(1 + y)*(-2 - x - y - 
        w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
       (x + (-1 + 2*u)*z + u^2*x*z - y*(1 + (-1 + u)^2*z))*
       Log[-((1 - u + u*w)/(-u - w + u*w))]*PolyLog[2, 
        -((w*(1 - u + u*w))/(-u - w + u*w))])/((u - v)*(x - y)*
       (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) - 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*PolyLog[3, 
        -((1 - u + u*w)/(w*(-u - w + u*w)))])/((u - v)*(x - y)*
       (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) + 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*PolyLog[3, -((w*(1 - u + u*w))/
          (-u - w + u*w))])/((u - v)*(x - y)*(-1 + w + w*x - y)*
       (1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z), 
   B1 -> -((Pi^2*(1 + x)*(1 + y)*((x - y)^2 - (2 + x + y)*z)*Log[1 + x])/
       (6*(x - y)^3 - 6*(1 + x)*(x - y)*(1 + y)*z)) + 
     ((-(((-1 + 2*u)*(1 + y))/(x - y)) + ((-1 + 2*v)*(1 + y))/(x - y) + 
        (-1 + x*y)/((1 + v*(x - y) + y)*z) - (2 + x + y - z + u*z)/z + 
        (2 + x + y - z + v*z)/z + (1 - x*y)/(z + u*x*z + y*z - u*y*z) - 
        ((1 + x)*(1 + y)*(-3 - x - 2*y - w^3*(3 + 2*x + y) + 
           w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z) + 
        ((1 + x)*(1 + y)*(-3 - x - 2*y - w^3*(3 + 2*x + y) + 
           w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*v)*z + 
           v^2*x*z - y*(1 + (-1 + v)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + v*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[1 - w]*Log[w]*Log[1 + x])/(u - v) + 
     ((w*((1 - x*y)/((1 + w)*(-1 + w - x + w*y)) + 
          (w*z)/((-1 + w)^2*(1 + w)) + ((1 + y)*z)/((-1 + w)^2*(x - y))) + 
        ((1 + x)*(1 + y)*(-1 + w^2 + w*(-x + y))*(x^2 + y^2 - z - y*z - 
           x*(z + y*(2 + z))))/((1 + w)*(x - y)*(1 + u*(x - y) + y)*
          (1 + v*(x - y) + y)*(-1 + w - x + w*y)*z) - 
        (2 + x + y - ((x - y)^2*(-1 + x*y))/((1 + u*(x - y) + y)*
            (1 + v*(x - y) + y)*z) - ((1 + x)*(1 + y)*(-3 - x - 2*y - 
             w^3*(3 + 2*x + y) + w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
             w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x^2 + y^2 - z - y*z - 
             x*(z + y*(2 + z))))/((1 + w)*(-1 + w + w*x - y)*
            (1 + u*(x - y) + y)*(1 + v*(x - y) + y)*(-1 + w - x + w*y)*z))/
         (x - y))*Log[w]*Log[1 + x]^2)/2 - ((1 + y)*Log[x]*Log[1 + x]^2)/
      (x - y) + ((10*(1 + y) - 3*(2 + x + y) + (w*(x - y)^2*(-1 + x*y))/
         ((-1 + w + w*x - y)*(-1 + w - x + w*y)) + (2*(x - y)^2*(-1 + x*y))/
         ((1 + u*(x - y) + y)*(1 + v*(x - y) + y)*z) - 
        (2*(1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
           w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x^2 + y^2 - z - y*z - 
           x*(z + y*(2 + z))))/((-1 + w + w*x - y)*(1 + u*(x - y) + y)*
          (1 + v*(x - y) + y)*(1 + x - w*(1 + y))*z))*Log[1 + x]^3)/
      (6*(x - y)) + ((-((2 + x + y)/(x - y)) + ((x - y)*(-1 + x*y))/
         ((1 + u*(x - y) + y)*(1 + v*(x - y) + y)*z) + 
        w*((-1 + x*y)/((1 + w)*(-1 + w + w*x - y)) + z/((-1 + w)^2*(1 + w)) + 
          ((1 + y)*z)/((-1 + w)^2*(x - y))) + 
        ((1 + x)*(1 + y)*(-3 - 2*x - y - w^3*(3 + x + 2*y) + 
           w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x^2 + y^2 - z - y*z - 
           x*(z + y*(2 + z))))/((1 + w)*(x - y)*(-1 + w + w*x - y)*
          (1 + u*(x - y) + y)*(1 + v*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[1 + x]^2*Log[(x - y)/(-1 + w + w*x - y)])/2 + 
     (((2 + x + y - ((x - y)^2*(-1 + x*y))/((1 + u*(x - y) + y)*
            (1 + v*(x - y) + y)*z))/(x - y) + 
        w*((1 - x*y)/((1 + w)*(-1 + w + w*x - y)) - z/((-1 + w)^2*(1 + w)) - 
          ((1 + y)*z)/((-1 + w)^2*(x - y))) - 
        ((1 + x)*(1 + y)*(-3 - 2*x - y - w^3*(3 + x + 2*y) + 
           w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x^2 + y^2 - z - y*z - 
           x*(z + y*(2 + z))))/((1 + w)*(x - y)*(-1 + w + w*x - y)*
          (1 + u*(x - y) + y)*(1 + v*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[(x - y)/(-1 + w + w*x - y)]*Log[1 + y]^2)/2 - 
     ((1 + x)*(1 + y)*(-1 + w^2 + w*(-x + y))*Log[w]*PolyLog[2, x/(1 + x)])/
      ((1 + w)*(x - y)*(-1 + w - x + w*y)) + 
     ((1 + x)*(1 + y)*(2 + x + y + w^2*(2 + x + y) - 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*Log[1 + x]*
       PolyLog[2, x/(1 + x)])/((x - y)*(-1 + w + w*x - y)*
       (-1 + w - x + w*y)) + (-((2 + x + y)/(x - y)) + 
       ((x - y)*(-1 + x*y))/((1 + u*(x - y) + y)*(1 + v*(x - y) + y)*z) + 
       w*((-1 + x*y)/((1 + w)*(-1 + w + w*x - y)) + z/((-1 + w)^2*(1 + w)) + 
         ((1 + y)*z)/((-1 + w)^2*(x - y))) + 
       ((1 + x)*(1 + y)*(-3 - 2*x - y - w^3*(3 + x + 2*y) + 
          w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
          w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x^2 + y^2 - z - y*z - 
          x*(z + y*(2 + z))))/((1 + w)*(x - y)*(-1 + w + w*x - y)*
         (1 + u*(x - y) + y)*(1 + v*(x - y) + y)*(-1 + w - x + w*y)*z))*
      Log[1 + x]*PolyLog[2, ((-1 + w)*(1 + x))/(-1 + w + w*x - y)] + 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - 2*x - y - 
           w^3*(3 + x + 2*y) + w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       (Log[(-1 + w + w*x - y)/(x - y)]*
         (-Log[-(((u*(-1 + w) - w)*(1 + x))/(1 + u*x + y - u*y))]^2 + 
          Log[-(((u*(-1 + w) - w)*(1 + y))/(w*(1 + u*x + y - u*y)))]^2) - 
        2*Log[-(((u*(-1 + w) - w)*(1 + x))/(1 + u*(x - y) + y))]*
         PolyLog[2, -(((-1 + w)*(1 + x))/(x - y))] + 
        2*Log[-(((u*(-1 + w) - w)*(1 + y))/(w*(1 + u*x + y - u*y)))]*
         PolyLog[2, -(((-1 + w)*(1 + y))/(w*(x - y)))]))/(2*(u - v)) + 
     ((((-1 + 2*v)*(1 + y))/(x - y) + (-1 + x*y)/((1 + v*(x - y) + y)*z) + 
        (2 + x + y - z + v*z)/z + ((1 + x)*(1 + y)*(-3 - 2*x - y - 
           w^3*(3 + x + 2*y) + w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*v)*z + 
           v^2*x*z - y*(1 + (-1 + v)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + v*(x - y) + y)*(-1 + w - x + w*y)*z))*
       (Log[(-1 + w + w*x - y)/(x - y)]*
         (-Log[-(((v*(-1 + w) - w)*(1 + x))/(1 + v*x + y - v*y))]^2 + 
          Log[-(((v*(-1 + w) - w)*(1 + y))/(w*(1 + v*x + y - v*y)))]^2) - 
        2*Log[-(((v*(-1 + w) - w)*(1 + x))/(1 + v*(x - y) + y))]*
         PolyLog[2, -(((-1 + w)*(1 + x))/(x - y))] + 
        2*Log[-(((v*(-1 + w) - w)*(1 + y))/(w*(1 + v*x + y - v*y)))]*
         PolyLog[2, -(((-1 + w)*(1 + y))/(w*(x - y)))]))/(2*(-u + v)) + 
     ((2 + x + y)/(x - y) - ((x - y)*(-1 + x*y))/((1 + u*(x - y) + y)*
         (1 + v*(x - y) + y)*z) + w*((1 - x*y)/((1 + w)*(-1 + w + w*x - y)) - 
         z/((-1 + w)^2*(1 + w)) - ((1 + y)*z)/((-1 + w)^2*(x - y))) - 
       ((1 + x)*(1 + y)*(-3 - 2*x - y - w^3*(3 + x + 2*y) + 
          w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
          w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x^2 + y^2 - z - y*z - 
          x*(z + y*(2 + z))))/((1 + w)*(x - y)*(-1 + w + w*x - y)*
         (1 + u*(x - y) + y)*(1 + v*(x - y) + y)*(-1 + w - x + w*y)*z))*
      Log[1 + y]*PolyLog[2, ((-1 + w)*(1 + y))/(-1 + w + w*x - y)] - 
     (2*(1 + y)*PolyLog[3, (1 + x)^(-1)])/(x - y) + 
     (1 + (2*(1 + y))/(x - y) - ((x - y)*(-1 + x*y))/((1 + u*(x - y) + y)*
         (1 + v*(x - y) + y)*z) + ((1 + x)*(1 + y)*(-3 - 2*x - y - 
          w^3*(3 + x + 2*y) + w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
          w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(2*z - (-3 + u + v)*y*z + 
          y^2*(-1 + (-1 + u)*(-1 + v)*z) + x^2*(-1 + u*v*z) + 
          x*((1 + u + v)*z + y*(2 + (1 + u + v - 2*u*v)*z))))/
        ((1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
         (1 + v*(x - y) + y)*(-1 + w - x + w*y)*z))*
      PolyLog[3, -(((-1 + w)*(1 + x))/(x - y))] + 
     ((2 + x + y)/(x - y) - ((x - y)*(-1 + x*y))/((1 + u*(x - y) + y)*
         (1 + v*(x - y) + y)*z) + w*((1 - x*y)/((1 + w)*(-1 + w + w*x - y)) - 
         z/((-1 + w)^2*(1 + w)) - ((1 + y)*z)/((-1 + w)^2*(x - y))) - 
       ((1 + x)*(1 + y)*(-3 - 2*x - y - w^3*(3 + x + 2*y) + 
          w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
          w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x^2 + y^2 - z - y*z - 
          x*(z + y*(2 + z))))/((1 + w)*(x - y)*(-1 + w + w*x - y)*
         (1 + u*(x - y) + y)*(1 + v*(x - y) + y)*(-1 + w - x + w*y)*z))*
      PolyLog[3, ((-1 + w)*(1 + x))/(-1 + w + w*x - y)] - 
     ((1 + x)*(1 + y)*(-4 - 3*x - y - w^3*(4 + x + 3*y) + 
        w*(4 + 3*x^2 + x*(3 - 4*y) + y + y^2) + 
        w^2*(4 + x + x^2 + 3*y - 4*x*y + 3*y^2))*(x^2 + y^2 - z - y*z - 
        x*(z + y*(2 + z)))*PolyLog[3, (x - y)/(-1 + w + w*x - y)])/
      ((1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + v*(x - y) + y)*(-1 + w - x + w*y)*z) + 
     ((1 + x)*(1 + y)*(-4 - 3*x - y - w^3*(4 + x + 3*y) + 
        w*(4 + 3*x^2 + x*(3 - 4*y) + y + y^2) + 
        w^2*(4 + x + x^2 + 3*y - 4*x*y + 3*y^2))*(x^2 + y^2 - z - y*z - 
        x*(z + y*(2 + z)))*PolyLog[3, (w*(x - y))/(-1 + w + w*x - y)])/
      ((1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + v*(x - y) + y)*(-1 + w - x + w*y)*z) + 
     (-1 - (2*(1 + y))/(x - y) + ((x - y)*(-1 + x*y))/((1 + u*(x - y) + y)*
         (1 + v*(x - y) + y)*z) - ((1 + x)*(1 + y)*(-3 - 2*x - y - 
          w^3*(3 + x + 2*y) + w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
          w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(2*z - (-3 + u + v)*y*z + 
          y^2*(-1 + (-1 + u)*(-1 + v)*z) + x^2*(-1 + u*v*z) + 
          x*((1 + u + v)*z + y*(2 + (1 + u + v - 2*u*v)*z))))/
        ((1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
         (1 + v*(x - y) + y)*(-1 + w - x + w*y)*z))*
      PolyLog[3, -(((-1 + w)*(1 + y))/(w*(x - y)))] + 
     (-((2 + x + y)/(x - y)) + ((x - y)*(-1 + x*y))/((1 + u*(x - y) + y)*
         (1 + v*(x - y) + y)*z) + 
       w*((-1 + x*y)/((1 + w)*(-1 + w + w*x - y)) + z/((-1 + w)^2*(1 + w)) + 
         ((1 + y)*z)/((-1 + w)^2*(x - y))) + 
       ((1 + x)*(1 + y)*(-3 - 2*x - y - w^3*(3 + x + 2*y) + 
          w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
          w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x^2 + y^2 - z - y*z - 
          x*(z + y*(2 + z))))/((1 + w)*(x - y)*(-1 + w + w*x - y)*
         (1 + u*(x - y) + y)*(1 + v*(x - y) + y)*(-1 + w - x + w*y)*z))*
      PolyLog[3, ((-1 + w)*(1 + y))/(-1 + w + w*x - y)] - 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x^2 + y^2 - z - y*z - 
        x*(z + y*(2 + z)))*PolyLog[3, -((w*(-1 + w + w*x - y))/
          (-1 + w - x + w*y))])/((x - y)*(-1 + w + w*x - y)*
       (1 + u*(x - y) + y)*(1 + v*(x - y) + y)*(1 + x - w*(1 + y))*z), 
   B2 -> -(((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*
           z) + (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*
           (-3 - x - 2*y - w^3*(3 + 2*x + y) + w^2*(3 + 2*x^2 + x*(2 - 3*y) + 
              y + y^2) + w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*
           (x + (-1 + 2*u)*z + u^2*x*z - y*(1 + (-1 + u)^2*z)))/
          ((1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
           (-1 + w - x + w*y)*z))*Log[w]*Log[(1 - u)/(1 - u + u*w)]*
        Log[1 + x])/(u - v)) + ((((-1 + 2*u)*(1 + y))/(x - y) + 
        (-1 + x*y)/((1 + u*(x - y) + y)*z) + (2 + x + y - z + u*z)/z + 
        ((1 + x)*(1 + y)*(-3 - x - 2*y - w^3*(3 + 2*x + y) + 
           w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[1 - w]*Log[w]*Log[(1 + x)/(1 + u*x + y - u*y)])/(u - v) + 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - x - 2*y - 
           w^3*(3 + 2*x + y) + w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[w]*Log[(1 - u)/(1 - u + u*w)]*Log[(1 + x)/(1 + u*x + y - u*y)])/
      (u - v) - (((2*(-1 + 2*u)*(1 + y))/(x - y) + (2*(-1 + x*y))/
         ((1 + u*(x - y) + y)*z) + (2*(2 + x + y - z + u*z))/z + 
        ((1 + x)*(1 + y)*(-3 - x - 2*y - w^3*(3 + 2*x + y) + 
           w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z) + 
        ((1 + x)*(1 + y)*(-3 - 2*x - y - w^3*(3 + x + 2*y) + 
           w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[1 - w]*Log[(1 + x)/(1 + u*x + y - u*y)]^2)/(2*(u - v)) - 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - x - 2*y - 
           w^3*(3 + 2*x + y) + w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[(1 - u)/(1 - u + u*w)]*Log[(1 + x)/(1 + u*x + y - u*y)]^2)/
      (2*(u - v)) - ((((-1 + 2*u)*(1 + y))/(x - y) + 
        (-1 + x*y)/((1 + u*(x - y) + y)*z) + (2 + x + y - z + u*z)/z + 
        ((1 + x)*(1 + y)*(-3 - 2*x - y - w^3*(3 + x + 2*y) + 
           w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[(1 - u)/(-u - w + u*w)]*Log[(1 + x)/(1 + u*x + y - u*y)]^2)/
      (2*(u - v)) + ((((-1 + 2*u)*(1 + y))/(x - y) + 
        (-1 + x*y)/((1 + u*(x - y) + y)*z) + (2 + x + y - z + u*z)/z + 
        ((1 + x)*(1 + y)*(-3 - x - 2*y - w^3*(3 + 2*x + y) + 
           w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[1 - w]*Log[(1 + x)/(1 + u*x + y - u*y)]*
       Log[((1 - u + u*w)*(1 + x))/(w*(1 + u*x + y - u*y))])/(u - v) + 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - x - 2*y - 
           w^3*(3 + 2*x + y) + w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[(1 - u)/(1 - u + u*w)]*Log[(1 + x)/(1 + u*x + y - u*y)]*
       Log[((1 - u + u*w)*(1 + x))/(w*(1 + u*x + y - u*y))])/(u - v) - 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - x - 2*y - 
           w^3*(3 + 2*x + y) + w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[1 - w]*Log[((1 - u + u*w)*(1 + x))/(w*(1 + u*x + y - u*y))]^2)/
      (2*(u - v)) + ((((-1 + 2*u)*(1 + y))/(x - y) + 
        (-1 + x*y)/((1 + u*(x - y) + y)*z) + (2 + x + y - z + u*z)/z + 
        ((1 + x)*(1 + y)*(-3 - x - 2*y - w^3*(3 + 2*x + y) + 
           w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[w]*Log[((1 - u + u*w)*(1 + x))/(w*(1 + u*x + y - u*y))]^2)/
      (2*(u - v)) - ((((-1 + 2*u)*(1 + y))/(x - y) + 
        (-1 + x*y)/((1 + u*(x - y) + y)*z) + (2 + x + y - z + u*z)/z + 
        ((1 + x)*(1 + y)*(-3 - x - 2*y - w^3*(3 + 2*x + y) + 
           w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[(1 - u)/(1 - u + u*w)]*Log[((1 - u + u*w)*(1 + x))/
          (w*(1 + u*x + y - u*y))]^2)/(2*(u - v)) + 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - 2*x - y - 
           w^3*(3 + x + 2*y) + w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[1 - w]*Log[(1 + x)/(1 + u*x + y - u*y)]*
       Log[-(((-u - w + u*w)*(1 + x))/(1 + u*x + y - u*y))])/(u - v) + 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - 2*x - y - 
           w^3*(3 + x + 2*y) + w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[(1 - u)/(-u - w + u*w)]*Log[(1 + x)/(1 + u*x + y - u*y)]*
       Log[-(((-u - w + u*w)*(1 + x))/(1 + u*x + y - u*y))])/(u - v) - 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - 2*x - y - 
           w^3*(3 + x + 2*y) + w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[1 - w]*Log[-(((-u - w + u*w)*(1 + x))/(1 + u*x + y - u*y))]^2)/
      (2*(u - v)) - ((((-1 + 2*u)*(1 + y))/(x - y) + 
        (-1 + x*y)/((1 + u*(x - y) + y)*z) + (2 + x + y - z + u*z)/z + 
        ((1 + x)*(1 + y)*(-3 - 2*x - y - w^3*(3 + x + 2*y) + 
           w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[(1 - u)/(-u - w + u*w)]*
       Log[-(((-u - w + u*w)*(1 + x))/(1 + u*x + y - u*y))]^2)/(2*(u - v)) + 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z)*Log[w]*Log[1 + x]*
       Log[((-1 + u)*(x - y))/(1 + u*x + y - u*y)])/(u - v) + 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z - ((1 + x)*(1 + y)*(-2 - x - y - 
           w^2*(2 + x + y) + w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*
          (x + (-1 + 2*u)*z + u^2*x*z - y*(1 + (-1 + u)^2*z)))/
         ((x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*(1 + x - w*(1 + y))*
          z))*Log[1 + x]^2*Log[((-1 + u)*(x - y))/(1 + u*x + y - u*y)])/
      (u - v) - ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/
         ((1 + u*(x - y) + y)*z) + (2 + x + y - z + u*z)/z + 
        ((1 + x)*(1 + y)*(-3 - x - 2*y - w^3*(3 + 2*x + y) + 
           w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[w]*Log[(1 + x)/(1 + u*x + y - u*y)]*
       Log[((-1 + u)*(x - y))/(1 + u*x + y - u*y)])/(u - v) + 
     (((-3*(1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
           w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((x - y)*(-1 + w + w*x - y)*
          (1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) + 
        2*(((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*
            z) + (2 + x + y - z + u*z)/z))*Log[(1 + x)/(1 + u*x + y - u*y)]^2*
       Log[((-1 + u)*(x - y))/(1 + u*x + y - u*y)])/(2*(u - v)) - 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - x - 2*y - 
           w^3*(3 + 2*x + y) + w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[(1 + x)/(1 + u*x + y - u*y)]*Log[((1 - u + u*w)*(1 + x))/
         (w*(1 + u*x + y - u*y))]*Log[((-1 + u)*(x - y))/
         (1 + u*x + y - u*y)])/(u - v) - 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - 2*x - y - 
           w^3*(3 + x + 2*y) + w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[(1 + x)/(1 + u*x + y - u*y)]*
       Log[-(((-u - w + u*w)*(1 + x))/(1 + u*x + y - u*y))]*
       Log[((-1 + u)*(x - y))/(1 + u*x + y - u*y)])/(u - v) + 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - 2*x - y - 
           w^3*(3 + x + 2*y) + w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[-(((-u - w + u*w)*(1 + x))/(1 + u*x + y - u*y))]^2*
       Log[((-1 + u)*(-1 + w + w*x - y))/(1 + u*x + y - u*y)])/(2*(u - v)) - 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - 2*x - y - 
           w^3*(3 + x + 2*y) + w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[(u*(-1 + w + w*x - y))/(w*(1 + u*x + y - u*y))]*
       Log[((-u - w + u*w)*(1 + y))/(w*(-1 - u*x - y + u*y))]^2)/
      (2*(u - v)) - ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[-((1 - u + u*w)/(-u - w + u*w))]*
       PolyLog[2, (1 - u + u*w)^(-1)])/((u - v)*(x - y)*(-1 + w + w*x - y)*
       (1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) + 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - x - 2*y - 
           w^3*(3 + 2*x + y) + w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[1 + y]*PolyLog[2, (1 - u + u*w)^(-1)])/(u - v) - 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - x - 2*y - 
           w^3*(3 + 2*x + y) + w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[-(((1 - u + u*w)*(1 + y))/(-1 - u*x - y + u*y))]*
       PolyLog[2, (1 - u + u*w)^(-1)])/(u - v) + 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[-((1 - u + u*w)/(-u - w + u*w))]*
       PolyLog[2, w/(1 - u + u*w)])/((u - v)*(x - y)*(-1 + w + w*x - y)*
       (1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) - 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - x - 2*y - 
           w^3*(3 + 2*x + y) + w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[1 + x]*PolyLog[2, w/(1 - u + u*w)])/(u - v) + 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - x - 2*y - 
           w^3*(3 + 2*x + y) + w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[((1 - u + u*w)*(1 + x))/(w*(1 + u*x + y - u*y))]*
       PolyLog[2, w/(1 - u + u*w)])/(u - v) - 
     ((1 + x)*(1 + y)*(-3 - x - 2*y - w^3*(3 + 2*x + y) + 
        w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
        w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[w]*PolyLog[2, (1 + x)/(1 + u*x + y - u*y)])/
      ((u - v)*(1 + w)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (-1 + w - x + w*y)*z) + (2*(((-1 + 2*u)*(1 + y))/(x - y) + 
        (-1 + x*y)/((1 + u*(x - y) + y)*z) + (2 + x + y - z + u*z)/z - 
        ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
           w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((x - y)*(-1 + w + w*x - y)*
          (1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z))*Log[1 + x]*
       PolyLog[2, (1 + x)/(1 + u*x + y - u*y)])/(u - v) - 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - x - 2*y - 
           w^3*(3 + 2*x + y) + w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[((1 - u + u*w)*(1 + x))/(w*(1 + u*x + y - u*y))]*
       PolyLog[2, (1 + x)/(1 + u*x + y - u*y)])/(u - v) - 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - 2*x - y - 
           w^3*(3 + x + 2*y) + w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[-(((-u - w + u*w)*(1 + x))/(1 + u*x + y - u*y))]*
       PolyLog[2, (1 + x)/(1 + u*x + y - u*y)])/(u - v) + 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - x - 2*y - 
           w^3*(3 + 2*x + y) + w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[((1 - u + u*w)*(1 + x))/(w*(1 + u*x + y - u*y))]*
       PolyLog[2, ((1 - u + u*w)*(1 + x))/(w*(1 + u*x + y - u*y))])/(u - v) + 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - 2*x - y - 
           w^3*(3 + x + 2*y) + w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       Log[-(((-u - w + u*w)*(1 + x))/(1 + u*x + y - u*y))]*
       PolyLog[2, -(((-u - w + u*w)*(1 + x))/(1 + u*x + y - u*y))])/(u - v) + 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*Log[w]*PolyLog[2, ((-1 + u)*(x - y))/
         (1 + u*x + y - u*y)])/((u - v)*(x - y)*(-1 + w + w*x - y)*
       (1 + u*(x - y) + y)*(1 + x - w*(1 + y))*z) - 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-1 + w^2 + w*(-x + y))*
          (x + (-1 + 2*u)*z + u^2*x*z - y*(1 + (-1 + u)^2*z)))/
         ((1 + w)*(x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       PolyLog[3, (1 - u + u*w)^(-1)])/(u - v) + 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-1 + w^2 + w*(-x + y))*
          (x + (-1 + 2*u)*z + u^2*x*z - y*(1 + (-1 + u)^2*z)))/
         ((1 + w)*(x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       PolyLog[3, w/(1 - u + u*w)])/(u - v) - 
     ((1 + x)*(1 + y)*(-2 - x - y - w^2*(2 + x + y) + 
        w*(4 + x^2 - 2*x*(-1 + y) + 2*y + y^2))*(x + (-1 + 2*u)*z + u^2*x*z - 
        y*(1 + (-1 + u)^2*z))*PolyLog[3, (1 + x)/(1 + u*x + y - u*y)])/
      ((u - v)*(x - y)*(-1 + w + w*x - y)*(1 + u*(x - y) + y)*
       (1 + x - w*(1 + y))*z) - ((((-1 + 2*u)*(1 + y))/(x - y) + 
        (-1 + x*y)/((1 + u*(x - y) + y)*z) + (2 + x + y - z + u*z)/z + 
        ((1 + x)*(1 + y)*(-3 - x - 2*y - w^3*(3 + 2*x + y) + 
           w^2*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       PolyLog[3, ((1 - u + u*w)*(1 + x))/(w*(1 + u*x + y - u*y))])/(u - v) - 
     ((((-1 + 2*u)*(1 + y))/(x - y) + (-1 + x*y)/((1 + u*(x - y) + y)*z) + 
        (2 + x + y - z + u*z)/z + ((1 + x)*(1 + y)*(-3 - 2*x - y - 
           w^3*(3 + x + 2*y) + w*(3 + 2*x^2 + x*(2 - 3*y) + y + y^2) + 
           w^2*(3 + x + x^2 + 2*y - 3*x*y + 2*y^2))*(x + (-1 + 2*u)*z + 
           u^2*x*z - y*(1 + (-1 + u)^2*z)))/((1 + w)*(x - y)*
          (-1 + w + w*x - y)*(1 + u*(x - y) + y)*(-1 + w - x + w*y)*z))*
       PolyLog[3, -(((-u - w + u*w)*(1 + x))/(1 + u*x + y - u*y))])/(u - v)}};


Print["Here is a test point from a WBF event to evaluate C_1^{(0), (1), (2)}: "]; 
testpoint={
 x -> 3.0189043816725288546565619159424779271573122577290540311044`34.84144950306123, 
 y -> 0.2370935877854073476842244216103778604689655708664132893567`35.28953431264573, 
 z -> 4.9255599856616828568991239339410233938526644145176042375336`34.94668782080039, 
 u -> 0.2176147684745511658316979758321450406596582571604675088164`34.05808636274363 - 
   0.0279136065430562210194767861994491938415844994273897813974`31.691272407361115*I, 
 v -> 0.2176147684745511658316979758321450406596582571604675088164`34.05808636274363 + 
   0.0279136065430562210194767861994491938415844994273897813974`31.691272407361115*I, 
 w -> 0.1475356159033181239428411146666894191900038622968224632509`33.41357149916686};
Print["(x, y, z) = ",{x,y,z}/.testpoint];


(* the integrands defined in Eq. (2.20) *)
integrand[0]=dx*dy/r12^2(Log[r2]-2Log[r12]+(r2-r1)/r2);
integrand[1]=dx*dy/r12^2(Log[r12]^2/2-Log[r12]((r2-r1)/r2+Log[r2/r12])+2Log[r2/r12]+Pi^2/6-PolyLog[2,r1/r12]);
integrand[2]=dx*dy/r12^2(
-Log[r12]^3/6+Log[r12]^2((r2-r1)/r2+Log[r2/r12])/2+Pi^2/6(r2-r1)/r2+
Log[r2/r12]^2Log[r1/r12]-Log[r12](Pi^2/6+2Log[r2/r12]-PolyLog[2,r1/r12])-
(r2-r1)/r2*PolyLog[2,r1/r12]-Log[r2/r12](Pi^2/6-PolyLog[2,r1/r12])+2PolyLog[3,r2/r12]-2Zeta[3]
);


(* numerical integration of C_1^{(0), (1), (2)} *)
num[0]=NIntegrate[integrand[0]/.{dx->1+x,dy->1+y,
r1->x*t+y(1-t)-z*t(1-t),r2->1+z*t(1-t),r12->1+x*t+y(1-t)}/.testpoint,{t,0,1},WorkingPrecision->30];
num[1]=NIntegrate[integrand[1]/.{dx->1+x,dy->1+y,
r1->x*t+y(1-t)-z*t(1-t),r2->1+z*t(1-t),r12->1+x*t+y(1-t)}/.testpoint,{t,0,1},WorkingPrecision->30];
num[2]=NIntegrate[integrand[2]/.{dx->1+x,dy->1+y,
r1->x*t+y(1-t)-z*t(1-t),r2->1+z*t(1-t),r12->1+x*t+y(1-t)}/.testpoint,{t,0,1},WorkingPrecision->30];


(* analytic evaluation of C_1^{(0), (1), (2)} *)
ana[0]=C10/.replaceABterms[[1]]/.testpoint;
ana[1]=(C+A+2Re[B]/.replaceABterms[[2]][[2]]/.testpoint)+(A+2Re[B]/.replaceABterms[[2]][[2]]/.{x->y,y->x,u->1-v,v->1-u}/.testpoint);
ana[2]=(C+A1+2Re[A2]+B1+2Re[B2]/.replaceABterms[[3]][[2]]/.testpoint)+(B1+2Re[B2]/.replaceABterms[[3]][[2]]/.{x->y,y->x,u->1-v,v->1-u}/.testpoint);


Print["For C_1^{(0)}, ", "\n \t Numerical integration: ", N[num[0],15], "\n \t Analytic evaluation: ", N[ana[0],15]//Chop]
Print["For C_1^{(1)}, ", "\n \t Numerical integration: ", N[num[1],15], "\n \t Analytic evaluation: ", N[ana[1],15]//Chop]
Print["For C_1^{(2)}, ", "\n \t Numerical integration: ", N[num[2],15], "\n \t Analytic evaluation: ", N[ana[2],15]//Chop]




